An Open Source, Versatile, Affordable Waves in Ice Instrument for Scientific Measurements in the Polar Regions

Sea ice is a major feature of the polar environments. Recent changes in the climate and extent of the sea ice, together with increased economic activity and research interest in these regions, are driving factors for new measurements of sea ice dynamics. Waves in ice are important as they participate in the coupling between the open ocean and the ice-covered regions. Measurements are challenging to perform due to remoteness and harsh environmental conditions. While progress has been made in observing wave propagtion in sea ice using remote methods, these are still relatively new measurements and would benefit from more in situ data for validation. In this article, we present an open source instrument that was developed for performing such measurements. The versatile design includes an ultra-low power unit, a microcontroller-based logger, a small microcomputer for on-board data processing, and an Iridium modem for satellite communications. Virtually any sensor can be used with this design. In the present case, we use an Inertial Motion Unit to record wave motion. High quality results were obtained, which opens new possibilities for in situ measurements in the polar regions. Our instrument can be easily customized to fit many in situ measurement tasks, and we hope that our work will provide a framework for future developments of a variety of such open source instruments.

==> script_compile.sh <==
pdflatex template_basic.tex
bibtex template_basic.aux
pdflatex template_basic.tex
pdflatex template_basic.tex

